Algorithms for Large-scale Whole Genome Association Analysis

In order to associate complex traits with genetic polymorphisms, genome-wide association studies process huge datasets involving tens of thousands of individuals genotyped for millions of polymorphisms. When handling these datasets, which exceed the main memory of contemporary computers, one faces two distinct challenges: 1) Millions of polymorphisms come at the cost of hundreds of Gigabytes of genotype data, which can only be kept in secondary storage; 2) the relatedness of the test population is represented by a covariance matrix, which, for large populations, can only fit in the combined main memory of a distributed architecture. In this paper, we present solutions for both challenges: The genotype data is streamed from and to secondary storage using a double buffering technique, while the covariance matrix is kept across the main memory of a distributed memory system. We show that these methods sustain high-performance and allow the analysis of enormous dataset

==> figures/data/m/transform.py <==
#!/usr/bin/env python
from __future__ import division, print_function

import sys

oldn = 0
vals = []
for line in sys.stdin:
    line = line.split()
    try:
        n = int(line[0])
        t = float(line[1])
        if n != oldn:
            if len(vals):
                print(oldn, min(vals))
            oldn = n
            vals = []
        vals.append(t)
        #vals.append(t / 60 / 60)
    except:
        pass
if len(vals):
    print(oldn, min(vals))


==> figures/data/m/transform.sh <==
#!/bin/bash

for NP in 8 16 32 64
do
    ./transform.py < ../../../../experiments/m2/${NP}.dat > ${NP}.dat
done


==> figures/data/n/transform.py <==
#!/usr/bin/env python
from __future__ import division, print_function

import sys

oldn = 0
vals = []
for line in sys.stdin:
    line = line.split()
    n = int(line[0])
    t = float(line[1])
    if n != oldn:
        if len(vals):
            print(oldn, min(vals))
        oldn = n
        vals = []
    vals.append(t / 60 / 60)
if len(vals):
    print(oldn, min(vals))


==> figures/data/n/transform.sh <==
#!/bin/bash

for NP in 8 16 32 64
do
    ./transform.py < ../../../../experiments/def/$NP.dat > $NP.dat
done


==> figures/data/strong/transform.py <==
#!/usr/bin/env python
from __future__ import division, print_function

import sys

oldn = 0
vals = []
for line in sys.stdin:
    line = line.split()
    n = int(line[0])
    t = float(line[1])
    if n != oldn:
        if len(vals):
            print(oldn, min(vals))
        oldn = n
        vals = []
    vals.append(t / 60)
if len(vals):
    print(oldn, min(vals))


==> figures/data/strong/transform.sh <==
#!/bin/bash
for N in 30000 40000 50000
do
    for M in 49152 98304
    do
        ./transform.py < ../../../../experiments/strong/$N.$M.dat > $N.$M.dat
    done
done


==> figures/data/studies/extract.py <==
#!/usr/bin/env python
from __future__ import print_function, division

import sys
import re
from time import strptime, mktime

for line in sys.stdin:
    if line[0] == "#":
        continue
    line = line.split(";")
    date = mktime(strptime(line[0], "\"%m/%d/%Y\""))
    n1 = sum(map(lambda s: int(s.replace(",", "")),
                 re.findall("(\d[\d,]+)", line[1])))
    n2 = sum(map(lambda s: int(s.replace(",", "")),
                 re.findall("(\d[\d,]+)", line[2])))
    m = sum(map(lambda s: int(s.replace(",", "")),
                re.findall("(\d[\d,]+)", line[3])))
    print(date, max(n1, n2), m)


==> figures/data/studies/transform.py <==
#!/usr/bin/env python
from __future__ import division, print_function

import sys
from time import gmtime


def show(y, vals):
    nvals, mvals = map(list, zip(*vals))
    nvals.sort()
    mvals.sort()
    print("".join(map(lambda v: str(v).ljust(8), (
        y,
        len(vals),
        nvals[0],
        nvals[(len(vals) * 1) // 4],
        nvals[len(vals) // 2],
        nvals[(len(vals) * 3) // 4],
        nvals[-1],
        round(sum(nvals) / len(vals), 2),
        mvals[0],
        mvals[(len(vals) * 1) // 4],
        mvals[len(vals) // 2],
        mvals[(len(vals) * 3) // 4],
        mvals[-1],
        round(sum(mvals) / len(vals), 2),
    ))))

print("".join(map(lambda v: v.ljust(8), ("#year", "count", "nmin", "nq1",
                                         "nmed", "nq3", "nmax", "navg", "mmin",
                                         "mq1", "mmed", "mq3", "mmax",
                                         "mavg"))))

oldyear = 0
vals = []
for line in sys.stdin:
    line = line.split()
    year = gmtime(float(line[0])).tm_year
    n = int(line[1])
    m = int(line[2])
    if year != oldyear:
        if len(vals):
            show(oldyear, vals)
        oldyear = year
        vals = []
    vals.append((n, m))
if len(vals):
    show(oldyear, vals)


==> figures/data/studies/transform.sh <==
#/usr/bin/bash

extract.py < data.csv > clean.dat
transform.py < clean.dat > peryear.dat


==> figures/data/transform.sh <==
#!/bin/bash

for d in n m strong
do
    cd $d
    transform.sh
    cd -
done

